Contrastive Pre-training for Imbalanced Corporate Credit Ratings

Corporate credit rating reflects the level of corporate credit and plays a crucial role in modern financial risk control. But real-world credit rating data usually shows long-tail distributions, which means heavy class imbalanced problem challenging the corporate credit rating system greatly. To tackle that, inspried by the recent advances of pre-train techniques in self-supervised representation learning, we propose a novel framework named Contrastive Pre-training for Corporate Credit Rating (CP4CCR), which utilizes the self-surpervision for getting over class imbalance. Specifically, we propose to, in the first phase, exert constrastive self-superivised pre-training without label information, which want to learn a better class-agnostic initialization. During this phase, two self-supervised task are developed within CP4CCR: (i) Feature Masking (FM) and (ii) Feature Swapping(FS). In the second phase, we can train any standard corporate redit rating model initialized by the pre-trained network. Extensive experiments conducted on the Chinese public-listed corporate rating dataset, prove that CP4CCR can improve the performance of standard corporate credit rating models, especially for class with few samples.

==> figure/test.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

# 这两行代码解决 plt 中文显示的问题

from matplotlib import rc

plt.rc('font',family='Times New Roman')

plt.rcParams['xtick.labelsize']=30
plt.rcParams['ytick.labelsize']=30

# 输入统计数据
waters = ('8', '16', '32', '39', '64','128')
MLP = [0.4763,
0.48735,
0.79163,
0.94497,
0.90446,
1.10173]
Transformer = [0.52864,
0.81515,
0.91083,
1.11568,
0.92226,
0.57738]

bar_width = 0.3  # 条形宽度
index_male = np.arange(len(waters))  # 男生条形图的横坐标
index_female = index_male + bar_width  # 女生条形图的横坐标

# 使用两次 bar 函数画出两组条形图
plt.figure(figsize=(16,9))
plt.bar(index_male, height=MLP, width=bar_width,  label='mlp')
plt.bar(index_female, height=Transformer, width=bar_width,  label='transformer')

fronts = {
	'family':"Times New Roman",
	'weight':"bold",
	"size":30
}

plt.legend(["MLP","Transformer"],prop=fronts)  # 显示图例
plt.xticks(index_male + bar_width/2, waters)  # 让横坐标轴刻度显示 waters 里的饮用水， index_male + bar_width/2 为横坐标轴刻度的位置
plt.xlabel('The dimension of encoding d\' ',fronts)  # 纵坐标轴标题
plt.ylabel('The Overall Preformance',fronts)  # 纵坐标轴标题
# plt.title('OvP')  # 图形标题
plt.savefig("test.pdf")

plt.show()
